A Configurable Library for Generating and Manipulating Maze Datasets

Understanding how machine learning models respond to distributional shifts is a key research challenge. Mazes serve as an excellent testbed due to varied generation algorithms offering a nuanced platform to simulate both subtle and pronounced distributional shifts. To enable systematic investigations of model behavior on out-of-distribution data, we present $\texttt{maze-dataset}$, a comprehensive library for generating, processing, and visualizing datasets consisting of maze-solving tasks. With this library, researchers can easily create datasets, having extensive control over the generation algorithm used, the parameters fed to the algorithm of choice, and the filters that generated mazes must satisfy. Furthermore, it supports multiple output formats, including rasterized and text-based, catering to convolutional neural networks and autoregressive transformer models. These formats, along with tools for visualizing and converting between them, ensure versatility and adaptability in research applications.

==> figures/assemble_demo_figures.py <==
from collections import defaultdict
from pathlib import Path

def sort_files(filenames: list[str]):
    algorithm_to_files = defaultdict(list)
    
    for filename in filenames:
        # Extracting relevant information from the filename
        parts = filename.split('-')
        maze_size = int(parts[1][1:])
        algorithm = parts[-2].split('_')[1]
        
        # Grouping by algorithm and then sorting by maze size
        algorithm_to_files[algorithm].append((maze_size, filename))
        
    for algorithm, files in algorithm_to_files.items():
        algorithm_to_files[algorithm] = sorted(files, key=lambda x: x[0])
        
    return algorithm_to_files

def generate_latex(algorithm_to_files, path: str):
    latex_code = ""
    
    for algorithm, files in algorithm_to_files.items():
        latex_code += f"\\begin{{figure}}[h]\n"
        latex_code += f"\\centering\n"
        latex_code += f"\\caption{{Results for {algorithm}}}\n"
        
        for _, filename in files:
            latex_code += f"\t\\includegraphics[width=0.3\\textwidth]{{{path}/{filename}}}\n"
            latex_code += f"\t\\hspace{{0.1cm}}\n\n"
        
        latex_code += "\\end{figure}\n\n"
        latex_code += "\n"
    
    return latex_code


def main(
    path: str,
    suffix: str = ".pdf",
):
    path = Path(sys.argv[1])
    filenames = [
        str(x.stem + x.suffix)
        for x in path.glob('*.pdf')
    ]
    print(filenames, file=sys.stderr)
    algorithm_to_files = sort_files(filenames)
    latex_code = generate_latex(algorithm_to_files, path)
    
    return latex_code

if __name__ == '__main__':
    import sys
    import fire

    fire.Fire(main)


